Detector integration at HEPS: a systematic, efficient and high-performance approach

At least 25 kinds of detector-like devices need to be integrated in Phase I of the High Energy Photon Source (HEPS), and the work needs to be carefully planned to maximise productivity with highly limited human resources. After a systematic analysis on the actual work involved in detector integration, a separation of concerns between collaborating groups of personnel is established to minimise the duplication of efforts. To facilitate software development for detector integration, the ADGenICam library, which abstracts repeated code in EPICS modules for cameras, is extended to support a much wider range of detectors. An increasingly considerable fraction of detectors, both inside and outside HEPS, offer performance that exceed capabilities of the areaDetector framework in EPICS. Given this background, areaDetector's limitations in performance and architecture are analysed, and a QueueIOC -based framework that overcomes these limitations is introduced. A simple, flexible ZeroMQ-based protocol is used for data transport in this framework, while RDMA transport and multi-node readout will be explored for higher data throughputs. By calling C/C++ libraries from within Python, the performance of the former and the expressiveness of the latter can coexist nicely; the expressiveness allows for much higher efficiency in the implementation and use of integration modules functionally comparable to their EPICS counterparts.

==> anc/figsrc/gc-json.tex <==
\input{utils.tex}
\input{verb.tex}
\usepackage{fontspec}
\newcommand{\cmt}[1]{\cm{\itshape#1}}
\begin{document}
\begin{CVerbatim}
\cmr{The JSON description is a list of lists, each inner list being a GenICam feature entry.}
[\cmt{\(\langle\) ... entries omitted for brevity ... \(\rangle\)}
 \cmr{The elements in each entry are, in order: (1) category of the feature; (2) EPICS-oriented name}
 \cmr{of the feature; (3) the feature identifier to be used in an \texttt{@asyn} string; (4) data type of the}
 \cmr{feature; (5) whether the feature is read-only or not; (6) user-oriented description of the feature;}
 \cmr{(7) integer-string mapping table for the available choices when the feature is an enumerator.}
 ["Performance", "LimitBandwidthMode", "01_limit_bandwidth_mode", "Enumeration",
  false, "Bandwidth limit enabled", [[0, "OFF"], [1, "ON"]]],
 \cmt{\(\langle\) ... entries omitted for brevity ... \(\rangle\)}
 \cmr{For each entry the 3rd element, feature identifier, encodes the SDK-specific feature ID and}
 \cmr{other information needed by the IOC. For the following Ximea feature, \texttt{free_ffs_size} is the}
 \cmr{feature ID. The second digit in the prefix \texttt{61_} is the ``slowness'' of the feature, which can be}
 \cmr{queried with the \texttt{isSlow()} function of the feature object. The first digit is the collection of the}
 \cmr{following bitfields: \texttt{0x1} unimplemented (false), \texttt{0x2} read-only (true), \texttt{0x4} 64-bit integer (true).}
 ["Camera FFS", "FreeFfsSize", "61_free_ffs_size", "Integer",
  true, "Size of free camera FFS.", []],
 \cmt{\(\langle\) ... entries omitted for brevity ... \(\rangle\)}]
\end{CVerbatim}
\end{document}



==> anc/figsrc/tucam-cffi.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
typedef struct tucam_hcam \{
    \cm{/* ... omitted for brevity ... */}
\} tucam_hcam;
typedef struct tucam_meta \{
    int height, width, nchan, psize, size, fmt, idx;
\} tucam_meta;

extern "C" \{
\cm{/* (Un)initialistion and acquisition. */}
int tucam_ginit (char const *cfg);
void tucam_gfin (void);
int tucam_find (char const *serial);
int tucam_init (tucam_hcam **phcam, int idx);
void tucam_fin (tucam_hcam *hcam);
int tucam_acq_start (tucam_hcam *hcam, int blen);
void tucam_acq_stop (tucam_hcam *hcam);
int tucam_acq_abort (tucam_hcam *hcam);
int tucam_acq_wait0 (tucam_hcam *hcam);
int tucam_acq_wait1 (tucam_hcam *hcam, tucam_meta *meta, void const **buf);
\cm{/* Manipulation of GenICam-based control parameters based on vendor interfaces}
\cm{   like TUCAM_GenICam_ElementAttr(). */}
int tucam_attr_usable (tucam_hcam *hcam, char const *attr, char const *type);
int tucam_get_int (tucam_hcam *hcam, char const *attr, int *value);
int tucam_put_int (tucam_hcam *hcam, char const *attr, int value);
int tucam_get_float (tucam_hcam *hcam, char const *attr, double *value);
int tucam_put_float (tucam_hcam *hcam, char const *attr, double value);
int tucam_get_str (tucam_hcam *hcam, char const *attr, char *value, int len);
int tucam_put_str (tucam_hcam *hcam, char const *attr, char const *value);
\cm{/* Manipulation of old-fashioned control parameters based on vendor interfaces}
\cm{   like TUCAM_Dev_GetInfo() and TUCAM_Capa_GetValue(). */}
int tucam_attr_iusable (tucam_hcam *hcam, int attr, char const *type);
int tucam_get_iinfo (tucam_hcam *hcam, int attr, int *value);
int tucam_get_sinfo (tucam_hcam *hcam, int attr, char *value, int len);
int tucam_get_capa (tucam_hcam *hcam, int attr, int *value);
int tucam_put_capa (tucam_hcam *hcam, int attr, int value);
int tucam_get_prop (tucam_hcam *hcam, int attr, double *value);
int tucam_put_prop (tucam_hcam *hcam, int attr, double value);
\cm{/* The statically typed parameter-control interfaces above are converted to the}
\cm{   dynamically typed interfaces attr_usable(), attr_get() and attr_put() of the}
\cm{   PyTucam class in helpers/qdet_tucam_lib.py. */}
\}
\end{CVerbatim}
\end{document}



==> anc/figsrc/utils.tex <==
\documentclass{article}
\usepackage{geometry}
\geometry{a4paper, hmargin = {2.5cm, 2cm}}
\pagestyle{empty}



==> anc/figsrc/verb.tex <==
\usepackage{fancyvrb, xcolor}
\DefineVerbatimEnvironment{CVerbatim}{Verbatim}{commandchars = {\\\{\}}}
\addtolength{\parskip}{6pt}
\newcommand{\sub}[1]{\noindent\llap{\large\textrm{#1}\hspace{0.36cm}}}
\newcommand*{\cm}[1]{\textcolor{black!66}{#1}}
\newcommand*{\cmr}[1]{\cm{\rmfamily\itshape#1}}
\newcommand*{\bs}{\char92}



==> anc/qpull.py <==
#!/usr/bin/python3

import datetime
import json
import sys
import zmq

def stamp():
    return datetime.datetime.now().strftime("%Y-%m-%d %H:%M:%S.%f")

def head(sock):
    while True:
        tmp = sock.recv()
        if tmp:
            break
        print("end", stamp())
    return json.loads(tmp)

def main(endpoint):
    sock = zmq.Context().socket(zmq.PULL)
    sock.bind(endpoint)
    header, n = head(sock), 0
    print("header", stamp())
    while True:
        tmp = sock.recv()
        if not tmp:
            print("end", stamp())
            assert head(sock) == header
            print("header", stamp())
            n = 0
            continue
        n += 1
        print("frame", n, stamp())

if __name__ == "__main__":
    try:
        main(*sys.argv[1:])
    except KeyboardInterrupt:
        pass



==> anc/tucamRate.c <==
/*
 * (Put libqdet_tucam.so in ${PWD} first.)
 * $ export LD_LIBRARY_PATH=${ADTUCSEN}/tucsenSupport/os/linux-x86_64:${PWD}
 * $ gcc -g -O2 -Wall -Wextra -Wpedantic \
 *       -o tucamRate tucamRate.c -lqdet_tucam -L${PWD}
 * $ ln -s ${ADTUCSEN}/iocs/tucsenIOC/iocBoot/iocTucsen/*.cti .
 * $ ./tucamRate ${PWD} 0
 */

#include <assert.h>
#include <stdio.h>
#include <stdlib.h>
#include <time.h>

typedef struct tucam_hcam tucam_hcam;
typedef struct tucam_meta {
    int height, width, nchan, psize, size, fmt, idx;
} tucam_meta;

extern int tucam_ginit (char const *cfg);
extern void tucam_gfin (void);
extern int tucam_init (tucam_hcam **phcam, int idx);
extern void tucam_fin (tucam_hcam *hcam);
extern int tucam_acq_start (tucam_hcam *hcam, int blen);
extern void tucam_acq_stop (tucam_hcam *hcam);
extern int tucam_acq_wait0 (tucam_hcam *hcam);
extern int tucam_acq_wait1
    (tucam_hcam *hcam, tucam_meta *meta, void const **buf);
extern int tucam_acq_abort (tucam_hcam *hcam);
extern int tucam_get_int (tucam_hcam *hcam, char const *attr, int *value);
extern int tucam_put_int (tucam_hcam *hcam, char const *attr, int value);
extern int tucam_get_float (tucam_hcam *hcam, char const *attr, double *value);
extern int tucam_put_float (tucam_hcam *hcam, char const *attr, double value);

int main (int argc, char **argv) {
    tucam_hcam *hcam;
    tucam_meta meta;
    void const *buf;
    struct timespec t;
    double d;
    int i;
    assert (argc == 3);
    assert (tucam_ginit (argv[1]) >= 0);
    assert (tucam_init (&hcam, strtol (argv[2], NULL, 10)) >= 0);
    assert (tucam_put_int (hcam, "AcquisitionTrigMode", 0) >= 0);
    assert (tucam_get_int (hcam, "AcquisitionTrigMode", &i) >= 0);
    printf ("AcquisitionTrigMode: %d\n", i);
    assert (tucam_put_int (hcam, "AcquisitionExpTime", 0.01 * 1e6) >= 0);
    assert (tucam_get_int (hcam, "AcquisitionExpTime", &i) >= 0);
    printf ("AcquisitionExpTime: %d\n", i);
    assert (tucam_put_float (hcam, "AcquisitionFrameRate", 20.0) >= 0);
    assert (tucam_get_float (hcam, "AcquisitionFrameRate", &d) >= 0);
    printf ("AcquisitionFrameRate: %f\n", d);
    assert (tucam_acq_start (hcam, 10) >= 0);
    clock_gettime (CLOCK_REALTIME, &t);
    printf ("tucam_acq_start: %ld.%09ld\n", t.tv_sec, t.tv_nsec);
    for (i = 0; i < 100; ++i) {
        assert (tucam_acq_wait0 (hcam) >= 0);
        assert (tucam_acq_wait1 (hcam, &meta, &buf) >= 0);
        clock_gettime (CLOCK_REALTIME, &t);
        printf ("tucam_acq_wait %d: %ld.%09ld\n", i + 1, t.tv_sec, t.tv_nsec);
    }
    tucam_acq_stop (hcam);
    tucam_fin (hcam);
    tucam_gfin ();
    return 0;
}


